Results on MeV-scale dark matter from a gram-scale cryogenic calorimeter operated above ground

Models for light dark matter particles with masses below 1 GeV/c$^2$ are a natural and well-motivated alternative to so-far unobserved weakly interacting massive particles. Gram-scale cryogenic calorimeters provide the required detector performance to detect these particles and extend the direct dark matter search program of CRESST. A prototype 0.5 g sapphire detector developed for the $\nu$-cleus experiment has achieved an energy threshold of $E_{th}=(19.7\pm 0.9)$ eV, which is one order of magnitude lower than previous results and independent of the type of particle interaction. The result presented here is obtained in a setup above ground without significant shielding against ambient and cosmogenic radiation. Although operated in a high-background environment, the detector probes a new range of light-mass dark matter particles previously not accessible by direct searches. We report the first limit on the spin-independent dark matter particle-nucleon cross section for masses between 140 MeV/c$^2$ and 500 MeV/c$^2$.

==> anc/additional_material.txt <==
Additional material for arXiv:1707.06749
####################################
Content:

- Date and time of measurement
- Experimental setup
- Events in the region of interest
- Limit curve

####################################
Date and time of measurement:

Start: Tue Feb 16 2017, 23:14:06 UTC+1  
Stop: Wed Feb 17 2017, 04:33:17 UTC+1

Measurement time: 5.31h (before cuts)

net live-time: 2.27h
net exposure: 0.046g-days

####################################
Experimental setup:

1-story concrete building at MPI for physics in Munich, Germany

See attached a simplified sketch of the setup (nu_cleus_setup.pdf). 

For further approximation, a 30cm concrete box around the setup (as stated in the paper) seems appropriate. 

Future:
The minimum material surrounding necessary for such an experiment can be approximated by a Cu-box (wall thickness 20mm) around the detector (as shown in the drawing). The setup could be installed in a plastic tent. 
In the future an energy threshold of 1eV might be in reach. 

####################################
Events in the region of interest: 

total number of events: 511 events

energy [keV]

0.167503193           
   2.10910887E-02       
   6.22000322E-02       
  0.119821690           
  0.166291952           
   4.14225012E-02       
   2.25337502E-02       
  0.124613397           
   5.06364480E-02       
   3.06018554E-02       
   2.64557041E-02       
   6.14561662E-02       
  0.507475197           
  0.191725060           
  0.447504461           
   2.57771090E-02       
   8.90136585E-02       
   2.10699160E-02       
   2.06003673E-02       
  0.292749137           
  0.102931857           
   2.27711909E-02       
   2.04950422E-02       
   2.52827667E-02       
  0.200732842           
  0.320645183           
  0.113433272           
   4.19335850E-02       
  0.140370563           
  0.193669930           
  0.298484445           
   1.99460499E-02       
  0.291097611           
   3.44025046E-02       
   5.56184426E-02       
   7.93998092E-02       
  0.297040522           
   2.97496617E-02       
  0.241118982           
   2.08890419E-02       
   4.09928448E-02       
   5.71303628E-02       
   9.34961140E-02       
   3.32188532E-02       
  0.239544243           
   6.24655820E-02       
  0.202755481           
   2.07437649E-02       
  0.442363203           
  0.159302056           
  0.246843323           
   3.21135744E-02       
   3.32491919E-02       
   2.05150358E-02       
   2.07553152E-02       
   2.00150926E-02       
   4.92690615E-02       
  0.253317833           
   3.87443602E-02       
   6.72956631E-02       
   9.66814086E-02       
  0.316351771           
   6.14427216E-02       
   2.16969661E-02       
   7.59965628E-02       
   2.50831190E-02       
   2.21419800E-02       
   2.60045361E-02       
  0.150958627           
   2.25202590E-02       
   4.87776734E-02       
   3.66371982E-02       
   8.45034570E-02       
   3.99592705E-02       
   2.19631307E-02       
   5.37275970E-02       
   8.12855735E-02       
   3.83801237E-02       
   5.59518933E-02       
   3.47682759E-02       
   3.87616791E-02       
   9.31518376E-02       
   2.09913552E-02       
  0.273639411           
   7.24387318E-02       
  0.579102695           
  0.113687553           
   3.85206267E-02       
   2.48922631E-02       
   3.14321220E-02       
   1.98129769E-02       
  0.262516290           
   5.75171709E-02       
   7.98466727E-02       
   2.45761368E-02       
  0.479866773           
  0.445552260           
   8.39122012E-02       
  0.184498444           
  0.175635070           
   3.03221438E-02       
   9.62336883E-02       
   2.21233908E-02       
   4.56764251E-02       
  0.167855024           
   2.89317220E-02       
  0.389410168           
   2.81860679E-02       
   3.20785493E-02       
   3.72835472E-02       
   2.18244437E-02       
   2.01132223E-02       
   4.69429046E-02       
   3.83861102E-02       
   6.88732862E-02       
   6.06247075E-02       
  0.102782391           
   3.84127945E-02       
  0.189875379           
   2.94570290E-02       
   2.37585828E-02       
   6.75321370E-02       
  0.173337936           
   6.88135400E-02       
   1.98836979E-02       
   4.21758294E-02       
   7.23747835E-02       
   5.05983867E-02       
   4.04992960E-02       
   2.22549364E-02       
   2.01874636E-02       
  0.278878778           
   7.19071254E-02       
  0.196222261           
   2.36720201E-02       
  0.190236926           
   1.97386220E-02       
   8.98889750E-02       
  0.145999581           
  0.383060217           
  0.128229961           
   4.11466211E-02       
   7.89770707E-02       
   9.00611356E-02       
  0.169367388           
   8.26333165E-02       
  0.102153525           
  0.328376740           
   2.39786450E-02       
   7.05933869E-02       
  0.323053211           
  0.328826189           
   7.23181292E-02       
   5.86006492E-02       
   1.97847504E-02       
  0.360952765           
  0.218296170           
   6.49740398E-02       
   5.04050963E-02       
  0.113845669           
   6.14384525E-02       
  0.251267493           
   2.04676762E-02       
   6.04653656E-02       
   2.67692935E-02       
   2.26193760E-02       
   2.10661422E-02       
   5.25900386E-02       
   9.98236984E-02       
  0.112149708           
   6.30705059E-02       
   4.29958776E-02       
  0.362608701           
  0.267033190           
   3.04195173E-02       
   3.37243751E-02       
  0.447966874           
   9.97185409E-02       
   8.60201269E-02       
  0.129211858           
   2.15674937E-02       
   3.03502008E-02       
   6.40453324E-02       
   2.07974669E-02       
  0.137965485           
   2.21122745E-02       
   2.22095773E-02       
   4.40836810E-02       
   3.85531113E-02       
  0.407090932           
   2.81013902E-02       
   2.04003956E-02       
  0.151992902           
  0.231247321           
   4.51914854E-02       
  0.547647774           
   5.11036068E-02       
   2.42418796E-02       
   5.68436980E-02       
   3.44530493E-02       
   2.46606134E-02       
   3.70114669E-02       
  0.271835595           
   4.79142591E-02       
   4.18605320E-02       
   4.77427505E-02       
   8.87565240E-02       
   4.08765636E-02       
   3.92343476E-02       
  0.230886698           
  0.136524826           
   2.42332630E-02       
   7.38113225E-02       
   5.08961156E-02       
   1.97059568E-02       
   2.10717209E-02       
   4.82241064E-02       
  0.579723477           
   4.69494946E-02       
   1.99731458E-02       
   2.02063043E-02       
   2.97690742E-02       
   4.15383130E-02       
   1.99266970E-02       
  0.213036060           
   2.09935624E-02       
  0.171182141           
   3.08477748E-02       
   2.22153589E-02       
   1.98887754E-02       
   2.03041136E-02       
  0.131163567           
   2.01355927E-02       
   2.00212486E-02       
  0.420800984           
   2.87983865E-02       
  0.127610922           
  0.506481767           
  0.188372776           
   4.83246744E-02       
   3.73825841E-02       
   3.06768883E-02       
   6.65117651E-02       
   2.02536006E-02       
   2.01672520E-02       
   2.03901045E-02       
   2.55151931E-02       
   5.17452247E-02       
   4.81592044E-02       
   5.30413911E-02       
   2.61440594E-02       
   2.46436186E-02       
   2.41159126E-02       
   8.93744156E-02       
   4.85877469E-02       
  0.157015905           
  0.236593172           
   4.04864214E-02       
  0.160549209           
   3.52094993E-02       
   9.79218110E-02       
   8.13066065E-02       
  0.123784401           
  0.136500061           
   2.71699820E-02       
   2.10243966E-02       
   5.84620163E-02       
  0.335582405           
   9.53011811E-02       
   4.89558317E-02       
   6.82337359E-02       
   9.14406851E-02       
  0.370366812           
  0.101762868           
   3.84113640E-02       
   4.76059318E-02       
   2.38188561E-02       
   2.34567635E-02       
   2.41939370E-02       
   4.78320569E-02       
  0.178373337           
   2.96981521E-02       
   2.53506172E-02       
   5.79386801E-02       
   7.39956349E-02       
  0.142956108           
   5.30286506E-02       
   3.73208374E-02       
   4.13692035E-02       
  0.193397179           
  0.143602908           
   3.13877836E-02       
   5.97228631E-02       
   3.10796872E-02       
   4.36297096E-02       
   5.94771691E-02       
   2.25193463E-02       
  0.410881013           
   2.04872005E-02       
  0.141327217           
   1.97675247E-02       
   6.56916201E-02       
   2.24220436E-02       
   2.22234596E-02       
   2.09033862E-02       
  0.107230671           
   2.97604632E-02       
  0.112175480           
   2.44313516E-02       
   4.64933179E-02       
   2.13045124E-02       
  0.234067157           
  0.218864739           
  0.438364923           
   1.97632872E-02       
  0.262022346           
   2.80332174E-02       
   3.45630981E-02       
  0.138734937           
  0.284771025           
   2.01575682E-02       
   6.79014921E-02       
   4.63729575E-02       
   2.49664970E-02       
   2.28327457E-02       
  0.114671335           
   6.61441237E-02       
  0.118593879           
  0.334521413           
  0.376411647           
   3.25250141E-02       
   2.80959532E-02       
  0.128569126           
  0.169962958           
   2.16876380E-02       
   3.87058817E-02       
   2.01887749E-02       
  0.168349102           
   7.52132460E-02       
   4.54336703E-02       
   2.57805306E-02       
  0.169085428           
   2.92133130E-02       
   2.31537875E-02       
  0.363727361           
   1.99789088E-02       
  0.112658769           
  0.299479008           
   2.00348720E-02       
   9.93432701E-02       
  0.123406030           
   2.00901609E-02       
   2.91066132E-02       
  0.147457793           
   9.15889516E-02       
   1.97931677E-02       
   2.62313318E-02       
   2.02600621E-02       
   5.12783006E-02       
   2.18049884E-02       
   4.16497961E-02       
   3.22650447E-02       
   3.61758694E-02       
   5.07380180E-02       
   3.07441372E-02       
  0.120230526           
   8.18455666E-02       
  0.492031723           
  0.142195359           
   1.98998805E-02       
   2.49960143E-02       
   3.40981670E-02       
   2.48376168E-02       
   8.64845514E-02       
   6.05051145E-02       
   3.95082384E-02       
  0.303966612           
   2.03891527E-02       
   2.10010763E-02       
   2.15831306E-02       
  0.379861534           
   2.76238490E-02       
  0.138891414           
  0.121121623           
   3.71704772E-02       
  0.143102124           
  0.192671359           
  0.190277264           
  0.453496218           
   2.99983229E-02       
   2.15741657E-02       
   5.03224991E-02       
   9.13868025E-02       
  0.164689809           
   8.63376632E-02       
   7.35944286E-02       
   6.92093372E-02       
   4.79942635E-02       
  0.144938886           
   2.66096890E-02       
   7.98859596E-02       
  0.437882066           
  0.100280710           
   7.16098323E-02       
   2.01508868E-02       
  0.295503110           
   2.80385632E-02       
  0.155148029           
   4.45565283E-02       
   6.92525730E-02       
   2.41810512E-02       
   5.15218787E-02       
  0.265499800           
   2.09712666E-02       
   4.63576429E-02       
   1.97709128E-02       
  0.472652644           
   1.99414864E-02       
   8.09146091E-02       
   4.54876944E-02       
   7.47776702E-02       
   3.34107950E-02       
   5.96316345E-02       
   5.18289022E-02       
  0.184102342           
   2.25703306E-02       
   5.07670939E-02       
  0.337467253           
   1.97072215E-02       
   3.92413065E-02       
   2.47033350E-02       
  0.246319816           
   2.28572004E-02       
   2.06816159E-02       
   2.13292670E-02       
  0.151421472           
   4.16791365E-02       
  0.117192179           
   6.47918805E-02       
   1.99882574E-02       
   7.79364631E-02       
  0.321941346           
   2.75890119E-02       
   3.73061523E-02       
   2.17289627E-02       
   6.29894733E-02       
  0.179944187           
   1.99584421E-02       
   6.38492629E-02       
   8.43916759E-02       
  0.303685904           
   2.84980256E-02       
   4.15079184E-02       
   2.85036713E-02       
   2.11305842E-02       
   2.14108657E-02       
  0.232849538           
   7.64106289E-02       
   2.47400422E-02       
   7.36016333E-02       
   2.89709363E-02       
   2.05115154E-02       
   2.17159428E-02       
   2.23718788E-02       
  0.173201382           
   5.44968843E-02       
   3.01660988E-02       
   3.54279950E-02       
  0.124822780           
  0.521629453           
   2.05127951E-02       
   2.29107048E-02       
  0.529267132           
  0.117367707           
  0.188885286           
   4.64573614E-02       
   2.01407764E-02       
  0.361565977           
   3.55270393E-02       
   2.07270831E-02       
  0.280543327           
   2.25270241E-02       
   3.20247822E-02       
   4.35181633E-02       
  0.119826764           
   3.71840224E-02       
  0.509127021           
   7.93917850E-02       
  0.442951679           
  0.480335355           
   2.05931049E-02       
   6.06577545E-02       
  0.158426419           
   7.15015084E-02       
   6.39648959E-02       
  0.113459483           
  0.387536287           
  0.103359953           
   5.55756353E-02       
   3.89372334E-02       
   2.11502984E-02       
  0.387405783           
  0.312792808           
   3.93304713E-02       
  0.107320264           
  0.316981822           
  0.350296497           
   2.68593188E-02       
   5.40008768E-02       
  0.378513485           
  0.367866606           

####################################
Limit curve (nu_cleus2017): 

mass [GeV/c^2],sigma_SI [pb]

0.14,3.4477e+05
0.14617,2.0402e+05
0.15261,1.2262e+05
0.15933,74939
0.16635,45849
0.17368,28775
0.18134,18808
0.18933,12798
0.19767,8920.6
0.20638,6391
0.21547,4720.7
0.22496,3487.8
0.23488,2643.4
0.24523,2053.4
0.25603,1632.4
0.26731,1320.8
0.27909,1081.1
0.29139,903.88
0.30423,770.94
0.31763,670.04
0.33163,592.82
0.34624,532.73
0.36149,474.57
0.37742,428.23
0.39405,391.96
0.41141,363.89
0.42954,342.29
0.44847,325.99
0.46823,314.03
0.48886,304.35
0.5104,297.44
0.53289,293.53
0.55637,291.65
0.58088,292.13
0.60647,293.47
0.6332,291.04
0.6611,289.96
0.69022,285.5
0.72064,279.1
0.75239,272.66
0.78554,268.12
0.82015,258.82
0.85629,251.86
0.89402,245.48
0.93341,240.21
0.97454,236.22
1.0175,229.73
1.0623,220.29
1.1091,212.11
1.158,205.48
1.209,199.3
1.2623,193.04
1.3179,187.65
1.376,182.43
1.4366,178.7
1.4999,171.23
1.566,164.8
1.635,160.06
1.707,156.67
1.7822,148.71
1.8607,142.04
1.9427,136.67
2.0283,132.45
2.1177,129.24
2.211,126.9
2.3084,125.35
2.4101,124.49
2.5163,121.75
2.6272,119.2
2.743,117.45
2.8638,116.46
2.99,116.09
3.1218,116.29
3.2593,117.01
3.4029,118.21
3.5529,119.88
3.7094,121.97
3.8728,124.47
4.0435,127.35
4.2216,130.62
4.4077,134.28
4.6019,138.33
4.8046,142.75
5.0163,147.54
5.2374,152.46
5.4681,157.73
5.7091,163.4
5.9606,169.47
6.2232,175.94
6.4974,182.83
6.7837,190.14
7.0826,197.89
7.3947,206.09
7.7205,214.75
8.0607,223.89
8.4159,233.52
8.7867,243.66
9.1738,254.32
9.578,265.54
10,277.32


==> anc/nu_cleus_highE_spectrum.txt <==
This document contains the energy spectrum between 600eV and 12000eV obtained with the gram-scale calorimeter. It is based on the calibration measurement (Fe-55) presented in Phys. Rev. D 96, 022009 (2017) arXiv:1704.04317, however it is the results of a dedicated dark matter analysis with conservative data-quality cuts. The efficiency corrected live-time of this data-set is 4.62h, corresponding to an exposure of 0.0944g-days. Please note, that this spectrum slightly differs from that given in Phys. Rev. D 96, 022009 (2017)   
The background index (7-10keV) is (1.41+-0.22)x10^5 counts / [kg keV day]

Since above 12keV no exact energy information can be extracted due to pulse saturation, we do not give a spectrum in that energy range. As requested, we can give an upper limit for the total number of events above this energy: N_above12keV <= 2334 
(same exposure than above).

energy spectrum (between 600 and 12000eV):
#############
2151 events 
energy [eV]
   6860.28369      
   5926.50879      
   4333.59180      
   5984.42285      
   5862.35498      
   5738.13965      
   5831.97705      
   5913.98584      
   4278.74951      
   5961.18799      
   5571.48096      
   5912.35303      
   791.569885      
   5720.59131      
   5899.43701      
   5961.42285      
   4549.86572      
   4712.35742      
   6007.85547      
   6039.56201      
   11316.8057      
   6354.65234      
   5949.64502      
   6601.83496      
   3867.52319      
   3124.14673      
   6550.22900      
   6001.42432      
   5959.61035      
   4631.54785      
   6666.57129      
   6042.95215      
   5477.15088      
   5732.32812      
   5744.44678      
   5879.29541      
   5795.56641      
   5931.95410      
   6451.14307      
   6342.34961      
   6558.36523      
   5982.41260      
   5998.97314      
   6180.47949      
   5861.85010      
   4984.10742      
   5919.99902      
   5840.72119      
   5988.00879      
   5834.71484      
   5839.72803      
   5964.59473      
   4996.19727      
   5843.47705      
   6597.32520      
   5862.60791      
   5889.36328      
   5046.61816      
   4578.37109      
   6466.40625      
   5899.04199      
   5905.64453      
   6729.86279      
   6740.93750      
   6133.38623      
   5997.43213      
   6130.02881      
   6506.16895      
   6054.37695      
   6619.25928      
   5883.53711      
   6526.41895      
   6286.87158      
   5367.29541      
   5663.44336      
   5824.26416      
   5423.18018      
   6004.50439      
   6720.67822      
   5960.06494      
   6283.17822      
   1182.25842      
   6130.37451      
   6137.82373      
   5965.05029      
   5933.09521      
   5932.02100      
   6487.84961      
   6152.35889      
   6110.66553      
   4621.02197      
   6117.08008      
   6760.39551      
   5966.96338      
   5832.83984      
   5952.05762      
   6575.32861      
   4960.42041      
   5735.79346      
   5842.35547      
   11123.8555      
   5918.18018      
   5899.87207      
   5889.29883      
   5786.62256      
   5783.89844      
   6048.05762      
   4793.13281      
   6516.48438      
   4202.85693      
   6094.81738      
   6156.96094      
   1089.60657      
   5800.08301      
   5741.86719      
   5579.43213      
   5819.34473      
   6172.22803      
   6227.47510      
   6112.40869      
   8001.23096      
   5949.16846      
   1809.40796      
   5800.80078      
   5745.55957      
   5910.57666      
   5555.01123      
   5933.88770      
   5878.07373      
   4193.66162      
   4648.95703      
   6094.11377      
   6229.33838      
   5759.39453      
   5968.43506      
   6109.97803      
   5398.50000      
   5236.48047      
   5975.69043      
   4805.01562      
   6081.49951      
   5920.76709      
   5817.43311      
   4211.28809      
   4898.96436      
   5934.09326      
   1514.51294      
   5116.37354      
   11270.1328      
   5883.01807      
   5491.44043      
   5709.64746      
   5875.44189      
   5684.82520      
   5831.43115      
   5819.07715      
   5802.08252      
   6220.12256      
   5759.39258      
   5886.31396      
   5717.69922      
   4512.67676      
   5928.17188      
   5948.44824      
   5995.59521      
   4655.87061      
   5899.58838      
   6075.19092      
   5512.93652      
   11224.8086      
   5783.63965      
   6090.16455      
   5887.42334      
   5712.40869      
   5673.12793      
   5913.69629      
   6140.49609      
   5944.02051      
   5843.67285      
   4912.15820      
   6332.23633      
   5362.54541      
   6475.43213      
   2541.22339      
   11490.2344      
   5775.36621      
   5538.71338      
   5991.93213      
   1561.89600      
   942.294006      
   5908.50537      
   6479.65381      
   5919.74805      
   6021.69531      
   5553.09766      
   5873.14746      
   3058.99829      
   5873.35938      
   6367.74219      
   6504.31982      
   5159.94238      
   6099.22412      
   5817.51025      
   5865.56396      
   5770.16797      
   5521.49121      
   5479.87305      
   6428.65137      
   7233.21729      
   5875.57080      
   6426.35986      
   5556.78662      
   5674.26367      
   5653.87500      
   5578.28027      
   7736.59082      
   6130.36768      
   5563.35059      
   3872.66357      
   5679.58984      
   5996.40283      
   6016.65527      
   6642.79443      
   670.575623      
   5946.18311      
   5887.13721      
   5756.83496      
   5849.76855      
   5731.57520      
   5444.18408      
   8639.48730      
   5743.33789      
   6522.57764      
   5938.84766      
   5933.33691      
   5964.73730      
   6693.74902      
   5870.93994      
   5103.57715      
   6179.53271      
   5893.58545      
   5906.32861      
   5399.57861      
   5673.03809      
   4338.66797      
   5942.22461      
   6076.62793      
   6152.55908      
   6074.89355      
   6027.60400      
   5894.01562      
   5875.47559      
   5424.30029      
   5792.16797      
   5830.65723      
   5712.64697      
   5843.91162      
   5831.27539      
   5893.92139      
   6514.38428      
   5893.66162      
   5849.24512      
   5699.25439      
   5820.79736      
   5761.73682      
   5281.69385      
   6636.20459      
   2257.52612      
   5888.32031      
   10926.7109      
   5877.30811      
   5846.83643      
   6000.06885      
   5819.44189      
   6532.42236      
   5844.62207      
   5877.21436      
   6326.60352      
   11777.7373      
   5865.24512      
   5827.58545      
   5696.81250      
   5756.72754      
   5526.00977      
   5219.97510      
   6160.91162      
   5442.92969      
   6190.73242      
   5898.54590      
   6050.63916      
   6333.75146      
   5863.12988      
   6197.67529      
   5711.02734      
   5914.91895      
   5856.20703      
   4630.70654      
   5925.63135      
   4224.45801      
   5905.10107      
   5259.09570      
   5801.35889      
   6400.08984      
   5752.87158      
   1016.14862      
   5316.25928      
   11577.2871      
   8208.07617      
   5704.69629      
   5977.55322      
   6410.81787      
   5028.45166      
   5981.24316      
   6066.27197      
   6196.54150      
   6027.41260      
   6388.00293      
   5802.21924      
   6047.88916      
   5771.07373      
   6508.62695      
   5865.16016      
   5920.88721      
   5980.49756      
   5940.95459      
   6037.43945      
   10753.6904      
   6006.10840      
   5986.05322      
   5871.07227      
   5472.50000      
   5380.40527      
   716.689636      
   5981.15820      
   6061.73828      
   6295.10645      
   6204.15430      
   6003.31299      
   5907.56641      
   5776.04883      
   5378.36084      
   5687.82178      
   5699.01465      
   5873.47998      
   5305.25781      
   6009.96191      
   5857.97314      
   6005.73438      
   5884.77881      
   5985.44092      
   6010.77734      
   5863.56396      
   5917.34473      
   5718.32764      
   5793.44922      
   6355.96436      
   5476.32324      
   4126.70752      
   5910.00146      
   1543.63147      
   5855.72461      
   5736.21045      
   5738.78955      
   5920.28613      
   5031.52197      
   5913.67871      
   5881.74756      
   5991.54297      
   5690.66162      
   6051.25586      
   6514.25879      
   6087.78760      
   5853.81689      
   5532.75830      
   6524.63721      
   5966.68555      
   3893.65283      
   5184.34766      
   5948.45361      
   7559.02148      
   5764.46484      
   6122.93799      
   5603.95654      
   5542.61768      
   5366.36328      
   5881.93994      
   5703.05469      
   6069.09229           
   5526.69043           
   5976.89551           
   5745.37988           
   5467.52344           
   4891.77295           
   6093.28760           
   6014.01465           
   6323.10938           
   6075.74707           
   6138.15479           
   5929.75732           
   6110.79199           
   6251.05762           
   1419.08130           
   5810.58643           
   5960.04248           
   9170.84277           
   5820.02637           
   5988.81006           
   5608.48389           
   5663.41162           
   5825.53223           
   4286.42139           
   4979.19873           
   5457.13916           
   5846.39502           
   5672.68408           
   5621.98633           
   5647.62109           
   5779.60645           
   5849.74854           
   5547.21484           
   5901.05420           
   6682.88281           
   5718.32812           
   706.495972           
   11360.6758           
   5827.89502           
   5915.63232           
   5635.70752           
   5770.78271           
   5709.46631           
   5643.25195           
   5975.59619           
   8229.97656           
   6041.47754           
   5978.62988           
   5920.77002           
   5686.29297           
   5621.50879           
   5927.60645           
   10546.7754           
   5998.13721           
   6214.09912           
   5861.14990           
   5933.17871           
   5227.25488           
   5907.38867           
   5674.20020           
   5784.77881           
   5832.66602           
   6597.55176           
   6011.48633           
   687.034729           
   5618.86328           
   5751.64893           
   6120.70459           
   2283.09595           
   5506.28271           
   5641.91553           
   5805.04248           
   11775.4062           
   6168.88428           
   5677.09814           
   5790.28174           
   6360.39600           
   5935.39746           
   5707.14453           
   4386.89307           
   5964.33545           
   2506.99634           
   5793.01465           
   4596.10742           
   5531.20166           
   5757.85107           
   5907.26025           
   5724.31641           
   5468.02637           
   5920.32031           
   742.902283           
   6650.42529           
   4581.82178           
   6026.28271           
   5975.60742           
   5798.70361           
   6010.07324           
   5975.70068           
   6009.02881           
   5753.51611           
   5749.28955           
   5886.31396           
   5725.85254           
   6047.58984           
   5951.92529           
   5916.99414           
   5996.01953           
   5897.77051           
   4543.68213           
   4447.37988           
   6056.26807           
   6009.79297           
   5691.83643           
   5960.37598           
   5782.43701           
   6617.10449           
   6378.79785           
   5277.29199           
   5722.53271           
   5852.25000           
   5937.84814           
   6225.15039           
   5812.20264           
   5816.47852           
   6017.82715           
   5975.60059           
   6020.08154           
   8916.66016           
   5792.72852           
   6281.07422           
   5421.30225           
   6341.85498           
   5529.61719           
   5145.67432           
   6574.13867           
   5930.86230           
   5958.84277           
   6105.46680           
   5941.46680           
   5710.89502           
   5499.69287           
   5971.25000           
   6460.83301           
   5847.06006           
   5886.70020           
   5778.05371           
   5928.46436           
   4470.72803           
   6099.98438           
   6095.53076           
   5890.81055           
   5743.94922           
   6098.86230           
   5933.73730           
   6191.15186           
   6183.21289           
   6162.21680           
   4770.29443           
   4704.43848           
   6507.29395           
   6012.00781           
   6071.17139           
   5074.43945           
   4667.66406           
   4384.30811           
   6100.43457           
   660.518982           
   4692.01025           
   5503.81104           
   5853.13672           
   5823.69727           
   2334.74463           
   5851.54297           
   5908.53760           
   4768.33350           
   6275.58984           
   4830.39258           
   5787.17627           
   1547.13403           
   5742.46826           
   6080.38330           
   6095.02051           
   6174.68262           
   6184.30273           
   6063.01660           
   5842.72021           
   5912.74463           
   5608.23926           
   6000.39502           
   1114.54785           
   5886.48340           
   5870.66553           
   5980.12451           
   5999.98926           
   6005.69531           
   5631.29199           
   5221.52832           
   4625.05664           
   5981.33301           
   5874.86963           
   5964.30908           
   6079.23291           
   5869.50342           
   5792.42285           
   3570.68262           
   5769.92529           
   5664.02637           
   5886.37158           
   5116.06641           
   5769.83789           
   4894.88135           
   4781.11572           
   5930.13281           
   5586.07715           
   5675.35352           
   5843.88086           
   5597.33398           
   6046.19922           
   6454.25781           
   5795.22607           
   5390.30225           
   5971.07471           
   5779.39355           
   5891.73828           
   5773.59570           
   5592.91016           
   1791.70801           
   2601.98926           
   5280.37451           
   5315.25098           
   5937.14111           
   5527.51953           
   5748.68457           
   5876.81201           
   6701.87402           
   5822.36230           
   6221.05762           
   5718.86768           
   5475.40918           
   6553.50977           
   5699.65869           
   5618.31201           
   5731.53076           
   5881.15381           
   5878.38672           
   5238.11865           
   6608.88086           
   5660.14795           
   8534.33594           
   6100.59668           
   6039.60254           
   6687.40820           
   6033.94629           
   5836.14990           
   5963.89795           
   876.893860           
   5871.74707           
   5810.46289           
   6323.23877           
   5584.50537           
   5899.38477           
   5567.91211           
   6180.14648           
   7568.85010           
   5904.06055           
   5747.79443           
   5844.36719           
   5729.32275           
   5488.87402           
   5175.33350           
   902.782410           
   5643.63477           
   5764.23291           
   5970.08301           
   5808.68213           
   5901.19873           
   5902.77637           
   5287.90869           
   5719.32129           
   6120.15918           
   5922.55762           
   6034.82910           
   10989.9736           
   6098.41504           
   6161.84570           
   5701.07910           
   5374.55518           
   5962.71338           
   5783.30176           
   5706.11865           
   5403.36328           
   5288.50293           
   635.463379           
   5825.53662           
   5892.22754           
   5873.14600           
   5745.99414           
   5539.09229           
   4323.67529           
   4994.45215           
   11853.5254           
   5821.30518           
   5513.39697           
   5701.78955           
   6283.75879           
   5788.35938           
   5823.56006           
   3558.27319           
   5650.75195           
   5494.11475           
   9472.89746           
   6142.67969           
   6020.26855           
   5732.62646           
   5717.15137           
   886.671753           
   5703.98486           
   5890.44531           
   5938.53467           
   5872.47705           
   5851.02490           
   6523.35107           
   8713.84570           
   6462.48975           
   6430.87012           
   5976.61133           
   5678.53809           
   911.070068           
   5230.56592           
   5222.23096           
   5386.17676           
   5687.23779           
   5797.03174           
   5709.04004           
   5989.54541           
   4994.94385           
   5518.28711           
   5863.05762           
   5884.97412           
   5874.45557           
   5719.83789           
   5332.91016           
   5800.59277           
   4614.21045           
   5730.01074           
   11984.8213           
   5972.13672           
   5783.44336           
   5255.20801           
   5082.24707           
   5999.15479           
   5953.53857           
   5660.61133           
   6539.61572           
   5382.21436           
   820.925537           
   6418.97266           
   5329.90430           
   5798.71143           
   5698.43799           
   5940.42432           
   11795.8750           
   6341.76562           
   5909.17822           
   5905.92383           
   5845.11914           
   5856.09814           
   5865.98584           
   5868.58691           
   2068.43994           
   5952.07373           
   6485.07812           
   5887.97266           
   5886.59766           
   5920.63232           
   6103.47803           
   5947.41553           
   6585.14160           
   5803.49707           
   5742.54736           
   5888.93408           
   5983.16553           
   6016.77344           
   5774.81543           
   4912.79883           
   5835.12842           
   5956.35352           
   5590.07861           
   5806.63477           
   5955.30225           
   5758.95117           
   4865.13184           
   5448.56152           
   5591.36182           
   6293.83887           
   5626.16260           
   5585.66357           
   4791.46973           
   1664.32263           
   1474.11267           
   5137.53418           
   5793.82373           
   5586.73535           
   5868.92041           
   6000.12744           
   5891.13867           
   10228.3613           
   5686.18359           
   5661.89258           
   4982.10742           
   5816.84473           
   5714.84521           
   5744.51562           
   5781.12598           
   6085.66016           
   6225.24854           
   6140.98682           
   4638.54102           
   6532.94482           
   6220.74951           
   5452.16943           
   8139.00928           
   5871.71387           
   6461.55615           
   5881.93701           
   6228.32812           
   6261.04639           
   6098.58984           
   4609.55225           
   5415.38867           
   7514.20508           
   6037.36377           
   1451.19226           
   6118.54541           
   5982.41650           
   5929.01660           
   5945.77734           
   5868.56885           
   5563.75928           
   5851.35205           
   5849.73926           
   6377.81445           
   5858.75684           
   5973.26514           
   5914.83740           
   5771.73096           
   3891.26221           
   5901.32959           
   5853.27393           
   5802.16797           
   5581.36768           
   5266.42969           
   11386.4639           
   5776.68945           
   5914.29980           
   5851.47461           
   5566.76123           
   5873.17480           
   5894.79736           
   6452.73926           
   6062.21143           
   5661.17969           
   5844.96973           
   5591.43799           
   5696.74268           
   5779.56055           
   5514.20508           
   5431.53711           
   5677.96094           
   5513.14697           
   5839.63281           
   5574.49121           
   6087.08594           
   5375.13916           
   5898.20557           
   5907.60645           
   4073.56616           
   5986.21973           
   5654.92676           
   6044.57031           
   5590.87109           
   5026.81250           
   5845.75146           
   5379.09668           
   5151.51611           
   5613.46094           
   6577.42920           
   5906.75391           
   5773.48926           
   6133.48877           
   6015.65820           
   6153.77637           
   6121.70068           
   4458.36328           
   4821.64990           
   4794.81641           
   5425.59180           
   5658.84131           
   5877.36523           
   8493.26465           
   5950.08057           
   5770.72412           
   6012.43408           
   5912.48486           
   5895.41602           
   5725.43457           
   4666.70166           
   4590.91650           
   11709.0088           
   5870.67969           
   5958.08496           
   2868.06006           
   6010.62598           
   754.334778           
   5905.21387           
   5905.12109           
   6042.65869           
   5924.52783           
   5924.59570           
   5865.98340           
   4876.75342           
   5697.36426           
   6270.15820           
   5854.32568           
   10417.6807           
   4113.91064           
   4730.41016           
   6255.04492           
   5835.39893           
   6195.06152           
   6065.81787           
   6065.14893           
   6064.39062           
   5985.77100           
   6034.15820           
   5796.38721           
   5705.95361           
   6349.61865           
   6001.03760           
   5785.56104           
   5850.80029           
   6642.18018           
   5443.09766           
   5554.97705           
   5865.84131           
   5932.66016           
   5816.86133           
   1382.76965           
   1184.79944           
   5798.46436           
   6007.72949           
   5775.48730           
   5946.01807           
   5821.73438           
   5964.23438           
   5482.02881           
   5844.75977           
   5901.97021           
   3743.29810           
   5640.93115           
   5776.92578           
   5901.52246           
   6159.65820           
   5662.51855           
   5861.92334           
   5777.81201           
   11233.1904           
   1004.56738           
   6496.95166           
   6069.17578           
   5905.72900           
   5468.61768           
   6018.32275           
   5924.11523           
   3808.44556           
   4600.81738           
   6016.05566           
   5557.14111           
   6124.57080           
   5608.91260           
   6166.61621           
   6088.75830           
   6263.27197           
   5799.42236           
   6156.95898           
   6080.61670           
   1130.95447           
   6181.03906           
   5835.85010           
   6026.62793           
   6098.41357           
   3281.72949           
   5506.89307           
   6063.80664           
   5460.86279           
   5575.09619           
   6128.96484           
   6325.59033           
   6303.55273           
   5672.14648           
   6165.19385           
   6142.08936           
   6002.62793           
   5871.40039           
   5862.28760           
   5474.63818           
   5825.44336           
   6035.60303           
   968.758667           
   6146.12988           
   5724.38916           
   6633.44971           
   5932.33105           
   8722.65430           
   5918.06104           
   5936.49316           
   6038.97217           
   6021.16064           
   5949.87744           
   6214.13916           
   6079.83643           
   5770.63525           
   5917.06006           
   5884.81445           
   6044.10840           
   5767.16992           
   5812.22217           
   6606.50342           
   5956.70557           
   5558.90039           
   5939.70312           
   6111.85059           
   5518.73779           
   5676.25928           
   861.613403           
   4270.24902           
   5337.54150           
   5718.13135           
   1426.20300           
   5737.94043           
   5642.45850           
   5824.43359           
   5827.58789           
   5839.87109           
   5878.30176           
   5831.99170           
   5765.07031           
   5904.62500           
   1116.24890           
   5907.67969           
   5047.12646           
   11929.1250           
   6107.88281           
   5915.70361           
   5979.33789           
   5874.07910           
   5738.46387           
   5844.73096           
   953.564758           
   6519.91846           
   5818.22363           
   5910.39990           
   6430.18213           
   6389.26416           
   5827.20947           
   11845.8232           
   5313.50830           
   5659.44873           
   6152.15088           
   6237.43164           
   5312.98535           
   6121.95361           
   5205.19043           
   5475.39551           
   5803.02148           
   6210.93018           
   5842.94434           
   5781.15918           
   6279.64941           
   6061.47217           
   6024.63135           
   4424.98828           
   5071.28857           
   5761.22803           
   5574.34229           
   2226.59497           
   6074.14551           
   6053.81006           
   4635.07520           
   5699.23145           
   5765.16406           
   5731.65332           
   8139.35010           
   5971.08838           
   5985.82178           
   6079.86475           
   6192.22754           
   6170.80078           
   5885.00000           
   5973.08154           
   5922.97607           
   5996.95361           
   5628.72314           
   5969.16602           
   6460.31104           
   5787.70215           
   6480.37207           
   5740.33496           
   5945.63232           
   5824.49121           
   5985.81104           
   6030.29004           
   6015.64355           
   5541.33691           
   5907.46289           
   5087.56006           
   5264.48584           
   5775.33203           
   5878.64502           
   6601.92236           
   5753.27539           
   6635.65479           
   5948.43213           
   5651.10205           
   5886.72656           
   4515.92529           
   5871.86865           
   6049.46729           
   6738.66992           
   5849.82666           
   5671.48730           
   5765.44287           
   6620.71924           
   5826.24854           
   2125.38062           
   6088.11865           
   5862.80859           
   5624.63916           
   6008.06494           
   4973.32715           
   5833.66748           
   5942.78223           
   7374.63672           
   5910.20410           
   5776.30859           
   5905.86426           
   5952.90039           
   6038.76953           
   5265.56934           
   6399.39990           
   6154.25342           
   5364.23486           
   9972.87891           
   5662.49902           
   5721.66016           
   5877.35840           
   5983.97705           
   5898.00293           
   5683.59766           
   5371.57129           
   5967.45068           
   5509.09131           
   5669.62158           
   5987.46631           
   5331.08838           
   6037.57275           
   1707.24329           
   5700.61035           
   5965.07812           
   5423.57324           
   8044.12402           
   5928.34619           
   5793.55127           
   11919.3740           
   5955.19629           
   4711.39648           
   6064.47852           
   6102.15869           
   5849.69531           
   5895.74365           
   8606.79004           
   5985.17676           
   1794.03027           
   6395.16211           
   5955.82031           
   6529.21875           
   6212.80713           
   5861.51758           
   5962.60840           
   5899.64014           
   5910.50537           
   5597.52295           
   5478.84521           
   5789.99023           
   5900.18457           
   5825.13477           
   3626.42944           
   5195.04688           
   6546.19531           
   5463.35889           
   5800.11475           
   6091.19482           
   5975.38818           
   6008.78564           
   6068.33057           
   7029.96924           
   11037.0859           
   6121.28809           
   10179.7236           
   6008.77344           
   6580.77832           
   5100.99854           
   5536.70166           
   5715.47656           
   5712.62305           
   5454.75635           
   5903.33301           
   5684.70361           
   5831.83691           
   6173.26367           
   6057.05859           
   866.195679           
   5977.71582           
   5907.45410           
   5798.02686           
   3989.94946           
   5799.19971           
   5945.65430           
   5761.01221           
   5919.89844           
   5179.90820           
   5893.37061           
   6089.21973           
   6085.23535           
   5601.81348           
   6060.23828           
   6129.75000           
   5437.95605           
   5771.82471           
   6632.15234           
   5860.71143           
   5930.31299           
   5848.10449           
   6020.68555           
   5524.07422           
   4544.41748           
   5867.87842           
   6041.75977           
   6023.35596           
   5808.93555           
   6083.49756           
   6232.20850           
   6020.42285           
   5803.72852           
   4653.61572           
   5932.36914           
   5805.44336           
   6484.67529           
   4965.07861           
   5371.62451           
   5722.18115           
   5753.22705           
   5721.15088           
   5897.82861           
   5382.88867           
   1931.23169           
   6185.55469           
   5922.75537           
   5925.52930           
   6083.33252           
   5769.92969           
   5701.75586           
   5921.87207           
   6160.19531           
   6570.84180           
   5859.78223           
   5893.12695           
   6005.98438           
   5870.96777           
   6034.36426           
   5722.96729           
   9470.98828           
   5985.22803           
   9691.80176           
   5731.51758           
   4685.17676           
   5910.71875           
   5774.48340           
   6009.53711           
   6471.94922           
   5507.02441           
   6092.13867           
   5426.53564           
   5762.75781           
   5393.65137           
   5856.17920           
   10644.4990           
   5519.70605           
   5602.54150           
   5905.36768           
   5804.60645           
   5704.53711           
   6235.67773           
   6055.89404           
   5849.42871           
   6013.36182           
   6095.16650           
   5701.34277           
   8102.41895           
   5647.00293           
   6056.20947           
   5680.14307           
   5854.41064           
   1522.33850           
   5822.94727           
   5718.36914           
   6107.07422           
   5666.65088           
   5889.63525           
   5837.32959           
   6416.62646           
   6062.08643           
   11695.3086           
   5482.53369           
   5890.26123           
   5783.47803           
   6408.68457           
   931.093018           
   5618.35645           
   5779.56738           
   6245.72021           
   5843.87256           
   4482.63379           
   5920.19971           
   6180.50049           
   5598.81006           
   5944.46387           
   5413.49805           
   5636.90332           
   6325.54639           
   5556.26562           
   5951.15820           
   5923.20117           
   4696.15332           
   1703.19214           
   5912.93506           
   5808.29736           
   6598.57520           
   4623.16992           
   5332.60449           
   11937.5537           
   4678.04297           
   5720.11572           
   4619.85498           
   5990.86865           
   6073.62012           
   5520.45898           
   5345.18164           
   5530.06104           
   6164.24609           
   1689.31799           
   5396.49268           
   5834.32031           
   5940.11523           
   6053.98486           
   5729.22900           
   6006.14062           
   6691.46582           
   6158.77100           
   5667.98926           
   5903.16992           
   6012.19580           
   5629.74561           
   5814.71338           
   9508.97656           
   6020.36377           
   6066.12891           
   5492.37451           
   6052.88916           
   10263.2080           
   1275.10400           
   6018.08496           
   6563.65918           
   6480.42773           
   11294.5059           
   5934.17090           
   6534.39648           
   5961.49756           
   5171.74072           
   11365.5146           
   4731.32861           
   5963.35400           
   4117.83740           
   4714.53516           
   5190.17529           
   5730.10645           
   5999.21338           
   6524.06982           
   5743.94092           
   6164.31445           
   3617.89062           
   5831.80127           
   4826.16260           
   6175.63818           
   6278.59180           
   5799.85107           
   5838.51123           
   5939.40967           
   6817.18066           
   6166.56396           
   6152.22559           
   6190.68018           
   5084.54346           
   6756.58008           
   5853.01074           
   6009.48975           
   5253.90479           
   5069.27148           
   1402.54858           
   1217.87109           
   4984.95264           
   5339.73047           
   6101.64697           
   5999.95264           
   6548.94238           
   6327.03076           
   6035.88818           
   5755.64209           
   5878.59229           
   5989.26074           
   6107.72705           
   5671.98633           
   6044.63379           
   5672.42188           
   4459.43555           
   6020.45361           
   5483.40332           
   5647.05518           
   6139.63623           
   6208.59668           
   5469.89893           
   5980.22949           
   5900.84766           
   5882.89990           
   8109.66504           
   5739.88525           
   5721.29102           
   11002.1631           
   6113.03613           
   5637.45898           
   5947.93066           
   6047.69238           
   5650.21729           
   6011.38965           
   6552.13330           
   5972.64111           
   5980.94971           
   11325.2783           
   5340.52783           
   6758.19824           
   722.434143           
   4757.35498           
   5994.77686           
   4609.60303           
   5603.63525           
   5058.64014           
   5252.30811           
   5422.44238           
   5833.53857           
   6087.67432           
   995.180237           
   6089.73291           
   5923.06055           
   5899.59814           
   5787.85840           
   4924.80908           
   5408.58301           
   5742.69141           
   5904.58057           
   5894.53516           
   5951.29932           
   6151.63916           
   5848.25439           
   5875.43506           
   6398.09326           
   5980.22656           
   6182.28906           
   6545.59912           
   6000.00830           
   5357.01221           
   5655.09082           
   6059.18115           
   5714.97559           
   5916.63525           
   6717.09424           
   10723.8975           
   5750.72803           
   6085.70264           
   6111.96484           
   5895.23828           
   5945.17725           
   6136.24561           
   6288.69922           
   5942.26855           
   6387.53223           
   5692.50195           
   5524.76562           
   5726.76221           
   5411.23877           
   5584.16797           
   11836.9062           
   5387.82812           
   5806.12939           
   8331.04785           
   839.258118           
   5846.57666           
   6016.31836           
   5615.07324           
   5568.05127           
   6381.20947           
   6117.79883           
   6081.10840           
   5830.88770           
   5826.98096           
   6069.10254           
   5909.49219           
   5850.72461           
   5830.40576           
   5911.48340           
   5989.25732           
   1354.28076           
   5877.90771           
   1102.60010           
   5960.58691           
   5801.54639           
   5953.47070           
   5537.35449           
   5975.37793           
   5725.05664           
   5954.49707           
   5539.29688           
   5672.09717           
   1101.15088           
   6425.94189           
   5664.29395           
   5924.88184           
   5560.34473           
   5792.69824           
   5914.18262           
   5906.06104           
   6056.78857           
   1279.40137           
   6009.40723           
   6335.40918           
   5215.04004           
   1274.68726           
   5637.91309           
   2969.27368           
   6530.84180           
   6376.75879           
   5848.17188           
   4982.05908           
   4201.42676           
   4291.20264           
   5800.00879           
   5870.99756           
   5918.02100           
   5917.89453           
   1701.02124           
   6080.29199           
   887.782410           
   6010.37305           
   1473.99951           
   4880.12109           
   5894.41504           
   5909.99854           
   5640.62158           
   7601.92432           
   6447.41602           
   5594.12109           
   5849.40088           
   5956.76172           
   5932.18701           
   6366.37646           
   5912.48682           
   2046.63892           
   5952.87695           
   5921.38867           
   6277.36133           
   5424.74219           
   6097.02783           
   5858.80127           
   4342.38135           
   5874.42139           
   11833.3076           
   6055.29150           
   11821.3262           
   6257.66650           
   5767.18848           
   5953.30713           
   4401.53955           
   4431.55273           
   4355.68408           
   5187.09570           
   5624.43799           
   5887.40625           
   4716.68262           
   4847.09375           
   4892.00586           
   5702.43555           
   10667.9756           
   11706.7500           
   6225.61035           
   5818.67969           
   5953.21045           
   5715.56250           
   5865.97021           
   3017.08350           
   5886.13770           
   5949.31055           
   6477.64893           
   6017.48584           
   1153.27405           
   6064.12695           
   5933.60791           
   5902.35449           
   5775.40479           
   6033.78271           
   10283.8945           
   5843.90137           
   6086.36865           
   5883.82910           
   5965.36182           
   5357.61279           
   5987.66113           
   5878.60742           
   5846.58984           
   5819.41162           
   4854.64209           
   5769.42383           
   5583.25928           
   5787.44580           
   5669.19141           
   5853.66650           
   5775.79150           
   4808.65186           
   5910.51318           
   6000.76611           
   5977.34619           
   5873.65576           
   6070.26904           
   6680.51270           
   6503.99951           
   6153.91602           
   11675.8486           
   6040.43701           
   6568.76660           
   6367.97314           
   6027.73975           
   5690.53760           
   4970.35889           
   5488.53564           
   5885.27002           
   4554.27148           
   5855.50049           
   5867.19238           
   5649.09326           
   5914.67383           
   5881.72021           
   5753.37988           
   935.029785           
   5703.59229           
   5926.63525           
   5861.91357           
   5847.20508           
   5489.69775           
   10747.6631           
   5888.10059           
   5667.81592           
   5235.11768           
   5867.14160           
   7998.50439           
   6074.35303           
   5804.83594           
   5826.39404           
   6091.52441           
   11999.1816           
   4216.35303           
   5814.80420           
   5719.67529           
   5708.75977           
   5926.64453           
   5870.03857           
   2453.18506           
   5973.76318           
   1198.52539           
   5608.59863           
   4402.72412           
   5236.60303           
   5798.07568           
   5999.90820           
   1556.28345           
   5783.63037           
   1061.34607           
   5753.66162           
   5846.24170           
   9082.31934           
   5765.06641           
   5447.17285           
   6114.72705           
   5956.69287           
   6014.56543           
   6174.87988           
   6692.36084           
   5933.84033           
   11077.6406           
   5713.49268           
   5917.62500           
   5997.95361           
   6101.05811           
   5953.34082           
   6362.49512           
   5725.00293           
   5757.81836           
   5900.33643           
   5912.22754           
   6076.12061           
   5994.97656           
   9485.01074           
   5952.28369           
   800.560730           
   5918.84277           
   5595.45508           
   6007.20898           
   5749.60645           
   5799.07812           
   5350.54443           
   5845.18311           
   5537.18701           
   5878.34326           
   1213.13684           
   5500.62402           
   5763.52393           
   5585.97119           
   8588.25293           
   5947.11719           
   5893.30615           
   6051.91113           
   5226.75879           
   5572.51074           
   6124.86719           
   6021.21729           
   5992.80469           
   5972.04346           
   5803.83203           
   5474.37109           
   5807.08350           
   6557.08252           
   5868.47217           
   6031.53760           
   5920.12695           
   10301.3779           
   5719.66162           
   5000.83936           
   4478.34912           
   6435.74609           
   5932.97266           
   5620.47070           
   5926.40869           
   7592.04541           
   5650.83252           
   11349.3447           
   10567.5879           
   7426.92969           
   5932.86426           
   5808.71338           
   6052.44482           
   5722.30371           
   5047.78125           
   5959.32031           
   5307.89404           
   5512.49805           
   5465.61523           
   5911.71631           
   6307.93506           
   5942.60986           
   5773.32910           
   5797.66992           
   5888.87305           
   5961.17432           
   5964.20312           
   5802.85840           
   6051.56641           
   5809.49756           
   5509.57568           
   6204.10791           
   5624.62939           
   5894.16992           
   5989.58398           
   6057.52881           
   5756.57227           
   8875.54688           
   802.287537           
   6034.46582           
   6025.39111           
   6107.18164           
   6575.00293           
   6004.82910           
   5798.17383           
   6027.84424           
   10154.2070           
   5433.06982           
   5953.73779           
   6031.94238           
   5842.07812           
   5124.98047           
   5850.59912           
   5465.55859           
   5517.61523           
   5916.73291           
   5698.08105           
   5542.73682           
   11746.0361           
   5838.68506           
   5979.58301           
   5700.99512           
   5977.85596           
   5998.36914           
   5919.79785           
   5601.13428           
   11195.5400           
   5873.06543           
   5751.19873           
   5619.03857           
   5705.43701           
   5781.95850           
   6157.10840           
   6905.89697           
   5167.26172           
   5253.53711           
   5829.18311           
   5749.12207           
   9473.07910           
   5858.71191           
   5831.99951           
   7649.30762           
   6221.43604           
   5827.46973           
   5993.04102           
   6026.97998           
   5913.57568           
   6285.05371           
   6138.94824           
   5988.19922           
   5985.57422           
   6078.47900           
   6035.37939           
   5778.95264           
   5928.03418           
   1238.57068           
   5791.12891           
   5701.75439           
   5841.57275           
   5312.66406           
   5640.98242           
   5500.78955           
   5562.30225           
   5921.49512           
   5615.60596           
   4764.82666           
   4681.43848           
   5020.81543           
   5090.76514           
   5718.48145           
   5891.67676           
   5711.68848           
   5957.85547           
   5791.48340           
   5946.92041           
   5332.98486           
   6603.41113           
   5747.51904           
   5977.43457           
   6037.83643           
   6088.32715           
   6081.12207           
   5971.25586           
   5918.38867           
   6211.75146           
   6229.41113           
   5302.59961           
   5966.00635           
   6070.27344           
   5856.84961           
   5905.17188           
   5624.73584           
   2335.24609           
   5242.74316           
   6191.11816           
   5995.37939           
   6455.78076           
   5703.36475           
   5841.50781           
   5323.46777           
   5821.47998           
   5674.51709           
   5775.05615           
   9885.25195           
   5799.29150           
   6154.78711           
   5943.61426           
   5742.41895           
   5564.23682           
   5813.08350           
   5687.04395           
   5492.64502           
   5635.86328           
   5683.06250           
   5840.83643           
   5580.66992           
   6012.53906           
   5651.94727           
   5553.14502           
   5335.37402           
   5835.83545           
   4678.89844           
   5977.53857           
   5974.65039           
   6104.64111           
   11599.9004           
   6061.65820           
   6206.14600           
   5965.16064           
   6097.52344           
   4478.01807           
   5610.63672           
   5871.49512           
   6030.74365           
   6095.49121           
   5992.71436           
   6178.02588           
   5843.81396           
   5825.53223           
   5767.48682           
   710.663879           
   6079.06934           
   5829.29199           
   5995.74609           
   6019.59766           
   6101.36621           
   5664.21973           
   6156.72949           
   6198.51807           
   4969.32080           
   4281.26709           
   5445.73730           
   5900.15332           
   4852.30566           
   5660.90186           
   2436.12891           
   4448.59863           
   5770.41260           
   6703.57422           
   1686.21997           
   6024.41211           
   6131.14258           
   4592.08545           
   5934.29297           
   4421.12109           
   5410.63330           
   5634.11035           
   5426.74170           
   5226.24121           
   5940.30859           
   5051.43652           
   5827.05908           
   5765.73438           
   3774.03979           
   1882.87402           
   5755.25977           
   5886.71436           
   5852.63721           
   6192.30273           
   5995.51660           
   5749.28857           
   7384.05762           
   7569.52295           
   5932.38672           
   5809.96143           
   5723.77979           
   5844.03906           
   5737.32715           
   5695.70410           
   5754.46533           
   5950.88672           
   5207.68506           
   5876.21045           
   5904.96143           
   5990.25049           
   5931.42529           
   6060.74268           
   5787.86572           
   5914.50146           
   5875.73779           
   5669.17139           
   5801.64893           
   5263.33105           
   5848.35498           
   5559.83203           
   5874.69922           
   5844.49414           
   3597.38135           
   5858.70215           
   5917.14404           
   5841.81592           
   6602.01660           
   5951.54443           
   5769.70410           
   5859.72949           
   1265.81714           
   5935.23682           
   5032.77246           
   2852.73633           
   5512.04639           
   5343.71289           
   5815.20996           
   6019.77539           
   6081.18848           
   614.556946           
   5081.85840           
   6073.88965           
   6634.23486           
   6095.15869           
   6098.67090           
   6709.28662           
   5925.64014           
   5980.75098           
   6075.88037           
   5867.27490           
   5922.43359           
   5925.10156           
   5565.27002           
   1608.41650           
   5993.04541           
   6012.50928           
   6582.99023           
   6044.96631           
   5963.89258           
   4194.84766           
   5681.82129           
   5702.91357           
   5853.54639           
   5689.94141           
   5721.44092           
   5994.05762           
   5879.62256           
   5915.55713           
   5954.25244           
   5902.72363           
   5733.66309           
   5983.88818           
   5783.38135           
   5983.21582           
   5922.30029           
   5588.21631           
   727.597168           
   5700.89404           
   5902.34766           
   6467.18945           
   5672.85498           
   1556.21094           
   5704.96533           
   5458.78955           
   5853.29932           
   5809.44238           
   5829.05127           
   6265.91357           
   5894.06494           
   5754.43262           
   6018.70410           
   5701.14453           
   1719.63245           
   5892.15625           
   5745.36475           
   5323.76123           
   5856.16211           
   5814.25977           
   5636.34521           
   5804.74561           
   5936.22168           
   5679.36621           
   5590.07080           
   5319.49414           
   3574.51733           
   5653.60645           
   10688.6318           
   5787.61523           
   5782.26709           
   1175.60083           
   5828.58545           
   5256.14502           
   5778.16846           
   5824.90674           
   766.124634           
   5982.61377           
   5598.56152           
   5828.57861           
   5837.93994           
   5934.30811           
   5890.61768           
   5833.35107           
   6020.58740           
   5923.75342           
   5961.88086           
   6086.75781           
   5867.09961           
   5720.24023           
   6431.56885           
   11399.2891           
   4858.14795           
   6025.86279           
   5555.95215           
   5815.02002           
   5831.37207           
   4713.73633           
   4045.33740           
   939.534790           
   5924.10889           
   5644.94629           
   5856.80273           
   5782.85352           
   6075.22412           
   5922.44971           
   5672.97314           
   6744.51270           
   5723.89111           
   5529.21729           
   5827.88232           
   5748.65479           
   944.604004           
   5164.68018           
   5615.27441           
   5943.01025           
   5956.31201           
   775.335144           
   3985.82471           
   5686.32324           
   5966.41162           
   5827.36621           
   5902.45996           
   5660.87598           
   6449.58008           
   889.453979           
   5864.48730           
   5486.39160           
   5949.60840           
   4537.68066           
   5800.58398           
   5236.45654           
   5631.38232           
   951.580627           
   5721.00195           
   5752.41895           
   5599.76953           

